Learning to Localize Through Compressed Binary Maps

One of the main difficulties of scaling current localization systems to large environments is the on-board storage required for the maps. In this paper we propose to learn to compress the map representation such that it is optimal for the localization task. As a consequence, higher compression rates can be achieved without loss of localization accuracy when compared to standard coding schemes that optimize for reconstruction, thus ignoring the end task. Our experiments show that it is possible to learn a task-specific compression which reduces storage requirements by two orders of magnitude over general-purpose codecs such as WebP without sacrificing performance.

==> plot_code/plot_failure.py <==
"""Plots the matching accuracy as a function of the bit-rate."""

import os
import matplotlib.pyplot as plt
import numpy as np

font = {'family': 'Times New Roman', 'size': 17}
plt.rc('font', **font)


font_sz = 15
# plt.rcParams["font.family"] = "Times New Roman"
plt.rc('font', size=font_sz)
plt.rc('axes', titlesize=font_sz)
plt.rc('axes', labelsize=font_sz)
plt.rc('xtick', labelsize=font_sz)
plt.rc('ytick', labelsize=font_sz)
plt.rc('legend', fontsize=font_sz)
plt.rc('figure', titlesize=font_sz)

webp_bit_rate = [1.05, 0.58, 0.4040524439, 0.30]
webp_validation_performance_1 = [2.44, 4.88, 2.38, 14]

png_bit_rate = [4.94]
png_validation_performance_1 = [2.44]

jpg_bit_rate = [1.03,0.48,0.28, 0.18] 
jpg_validation_performance_1 = [4, 3.85, 3.51, 3.51]

ours_8_bit_rate = [0.0098]
ours_8_validation_performance_1 = [1.22]

ours_16_bit_rate = [0.0070]
ours_16_validation_performance_1 = [4.26]

ours_recon_8_bpp = [0.000828]
ours_recon_8_err = [2.5]
ours_recon_16_bpp = [0.000822]
ours_recon_16_err = [4.29]

# Joyce's results
spatial_attention_fail_rate = [15.87]
spectral_attention_fail_rate = [15.71]
spatial_attention_bit_rate = [0.0316]
# spatial_attention_validation_performance = [96.57]
spectral_attention_bit_rate = [0.0329]
# spectral_attention_validation_performance = [96.31]


# Show the JPEG experiment line.
show_jpeg = True
# Show the two experiments with the reconstruction loss
show_recon = False 
# If true, then we show just our best model from each paper. Otherwise show just CBC, both 8x and 16x with extra info.
show_both_papers = False
legend_below = False

fig = plt.figure(figsize=(6, 5)) #figsize=(10, 5))
ax = plt.axes()
ax.set(
    xlabel='Bits Per Pixel (log scale)',
    ylabel='End Failure Rate (%)',
    # title='Top-5cm Validation Accuracy vs Bit Per Pixel'
)
ax.plot(webp_bit_rate, webp_validation_performance_1, 'o--', color='#d95f02', label='WebP')
ax.plot(png_bit_rate, png_validation_performance_1, 'o--', color='blue', label='PNG')
if show_jpeg:
    ax.plot(jpg_bit_rate, jpg_validation_performance_1, 'o--', color='#1b9e77', label='JPG')


if show_both_papers:
    ax.plot(ours_16_bit_rate, ours_16_validation_performance_1, 'o--', color='green',
            label='Ours (Binary)')
    ax.plot(spatial_attention_bit_rate, spatial_attention_fail_rate, 'x--', color='black',
            label='Ours (Attention)')
    # ax.plot(ours_, ours_16_validation_performance_1, 'o--', color='cyan',
    #         label='Ours (Binary Coding)')
    # ax.plot(ours_16_bit_rate, ours_16_validation_performance_1, 'o--', color='cyan',
    #         label='Ours (Binary Coding)')
else:
    ax.plot(ours_8_bit_rate, ours_8_validation_performance_1, 'o--', color='purple',
            label='Ours')
    # ax.plot(ours_16_bit_rate, ours_16_validation_performance_1, 'o--', color='cyan',
    #         label='Ours (16x)')

if show_recon:
    ax.plot(ours_recon_8_bpp, ours_recon_8_err, '^--', color='#e7298a',
            label='Ours recon (8x)')
    ax.plot(ours_recon_16_bpp, ours_recon_16_err, '^--', color='#7570b3',
            label='Ours recon (16x)')

ax.semilogx()

for k,i in enumerate(webp_bit_rate):
    j = webp_validation_performance_1[k]
    # print(j,i)
    offset_x = 10.0
    offset_y = 5.0
    # if k == 2:
    #     offset_y = 0.08
    #     offset_x = 0.1
    # elif k == 1:
    #     offset_y = 0.05
    #     offset_x = -1.5
    # elif k == 0:
    #     offset_y = -0.12
    #     offset_x = -3.9
    # elif k == len(webp_bit_rate)-1:
    #     offset_x -= 0.1
    # print i + offset_x, j + offset_y

    # Matplotlib is tricky but flexible. We need to specify the offsets separatly from the proper
    # locations of the data points to support log scales, since we want to align to the data points,
    # but we want to express our offsets in the figure's coordinates.
    ax.annotate("{:.2f}".format(i),xy=(i,j), color='#d95f02',
                textcoords='offset points', xytext=(offset_x, offset_y))

if show_jpeg:
    for k,i in enumerate(jpg_bit_rate):
        j = jpg_validation_performance_1[k]
        # print(j,i)
        offset_x = -40.0
        offset_y = -10.0
        # if k == 2:
        #     offset_y = 0.08
        #     offset_x = 0.1
        # elif k == 1:
        #     offset_y = 0.05
        #     offset_x = -1.5
        if k == 0:
            offset_y = -20
            offset_x = -10
        # elif k == len(webp_bit_rate)-1:
        #     offset_x -= 0.1
        # print i + offset_x, j + offset_y

        # Matplotlib is tricky but flexible. We need to specify the offsets separatly from the proper
        # locations of the data points to support log scales, since we want to align to the data points,
        # but we want to express our offsets in the figure's coordinates.
        ax.annotate("{:.2f}".format(i),xy=(i,j), color='#1b9e77',
                    textcoords='offset points', xytext=(offset_x, offset_y))

ax.annotate("{:.2f}".format(png_bit_rate[0]), xy=(png_bit_rate[0], png_validation_performance_1[0]),
            color='blue',textcoords='offset points',
            xytext=(12.0, -10.0))

if show_both_papers:
    ax.annotate("{:.4f}".format(spatial_attention_bit_rate[0]),
                xy=(spatial_attention_bit_rate[0], spatial_attention_fail_rate[0]),
                color='black', textcoords='offset points',
                xytext=(-15.0, -20.0))
else:
    ax.annotate("{:.4f}".format(ours_8_bit_rate[0]), xy=(ours_8_bit_rate[0], ours_8_validation_performance_1[0]),
                color='purple',textcoords='offset points',
                xytext=(-15.0, -20.0))

# ax.annotate("{:.4f}".format(ours_16_bit_rate[0]), xy=(ours_16_bit_rate[0], ours_16_validation_performance_1[0]),
#             color='green',textcoords='offset points',
#             xytext=(-15.0, 10.0))

if show_recon:
    ax.annotate("{:.4f}".format(ours_recon_8_bpp[0]), xy=(ours_recon_8_bpp[0], ours_recon_8_err[0]),
                color='#e7298a',textcoords='offset points',
                xytext=(0.0, 10.0))

    ax.annotate("{:.4f}".format(ours_recon_16_bpp[0]), xy=(ours_recon_16_bpp[0], ours_recon_16_err[0]),
                color='#7570b3',textcoords='offset points',
                xytext=(-15.0, 10.0))

#ax.annotate("{:.3f}".format(spatial_attention_bit_rate[0]),
#            xy=(spatial_attention_bit_rate[0], spatial_attention_validation_performance_1[0]),
#            color='#7570b3',
#            textcoords='offset points',
#            xytext=(5, 5))
#ax.annotate("{:.3f}".format(spectral_attention_bit_rate[0]),
#            xy=(spectral_attention_bit_rate[0], spectral_attention_validation_performance[0]),
#            color='#e7298a',
#            textcoords='offset points',
#            xytext=(5, 5))

plt.tight_layout()
# plt.xlim(0.001, 40)
# plt.ylim(10, 25)

if legend_below:
    ax.legend(loc='lower center', bbox_transform=ax.figure.transFigure, bbox_to_anchor=(0.5, 0), ncol=3)
    # ax.legend(loc='center left', bbox_to_anchor=(1.04, 0.5), ncol=1)
    plt.tight_layout()
    plt.subplots_adjust(bottom=0.40)
else:
    ax.legend(loc='upper left')

plt.grid()
plt.ylim([0.5, 6])
plt.xlim([0.005, 10])
base_fpath = os.path.expanduser('~/Desktop/cvpr19/map-compression/plot_code/failure_baselines_full')
plt.savefig(base_fpath + '.pdf')
plt.savefig(base_fpath + '.eps')
plt.show()



==> plot_code/plot_matching.py <==
"""Plots the matching accuracy as a function of the bit-rate."""

import matplotlib.pyplot as plt
import numpy as np

font = {'family': 'normal', 'size': 15}
plt.rc('font', **font)

webp_bit_rate = [1.0462, 0.5780861794, 0.4040524439, 0.295760235, 0.1759022976]
webp_validation_performance_8 = [97.47, 97.35, 97.22, 96.91, 96.64, 96.42]
webp_validation_performance_1 = [77.22, 76.03, 74.37, 72.90, 70.19]
png_bit_rate = [4.935755415]
png_validation_performance_8 = [97.47]
png_validation_performance_1 = [77.40]
jpg_bit_rate = [1.8946,1.0277,0.6849, 0.4872,0.3858, 0.2830, 0.1873] 
jpg_validation_performance_8 = [97.47,97.37, 97.33, 97.21, 97.15, 96.93, 95.13]
jpg_validation_performance_1 = [77.29, 76.84, 76.33, 75.40, 74.86, 73.12, 64.34]
ours_8_bit_rate = [0.0098]
ours_16_bit_rate = [0.0070]
ours_8_validation_performance_8 = [97.73]
ours_8_validation_performance_1 = [76.05]
ours_16_validation_performance_8 = [97.25]
ours_16_validation_performance_1 = [73.17]

ax = plt.axes()
ax.set(
    xlabel='Bits Per Pixel (log scale)',
    ylabel='Top-1cm Validation Accuracy (%)',
    # title='Top-5cm Validation Accuracy vs Bit Per Pixel'
)
ax.plot(webp_bit_rate, webp_validation_performance_1, 'o--', color='#d95f02', label='WebP')
ax.plot(png_bit_rate, png_validation_performance_1, 'o--', color='blue', label='PNG')
ax.plot(jpg_bit_rate, jpg_validation_performance_1, 'o--', color='#1b9e77', label='JPG')
ax.plot(ours_8_bit_rate, ours_8_validation_performance_1, 'o--', color='#7570b3',
        label='Ours (8x)')
ax.plot(ours_16_bit_rate, ours_16_validation_performance_1, 'o--', color='#e7298a',
        label='Ours (16x)')
ax.semilogx()

for k,i in enumerate(webp_bit_rate):
    j = webp_validation_performance_1[k]
    # print(j,i)
    offset_x = -40.0
    offset_y = -5.0
    # if k == 2:
    #     offset_y = 0.08
    #     offset_x = 0.1
    # elif k == 1:
    #     offset_y = 0.05
    #     offset_x = -1.5
    # elif k == 0:
    #     offset_y = -0.12
    #     offset_x = -3.9
    # elif k == len(webp_bit_rate)-1:
    #     offset_x -= 0.1
    # print i + offset_x, j + offset_y

    # Matplotlib is tricky but flexible. We need to specify the offsets separatly from the proper
    # locations of the data points to support log scales, since we want to align to the data points,
    # but we want to express our offsets in the figure's coordinates.
    ax.annotate("{:.2f}".format(i),xy=(i,j), color='#d95f02',
                textcoords='offset points', xytext=(offset_x, offset_y))

for k,i in enumerate(jpg_bit_rate):
    j = jpg_validation_performance_1[k]
    # print(j,i)
    offset_x = 10.0
    offset_y = -10.0
    # if k == 2:
    #     offset_y = 0.08
    #     offset_x = 0.1
    # elif k == 1:
    #     offset_y = 0.05
    #     offset_x = -1.5
    if k == 0:
        offset_y = 10
        offset_x = -10
    # elif k == len(webp_bit_rate)-1:
    #     offset_x -= 0.1
    # print i + offset_x, j + offset_y

    # Matplotlib is tricky but flexible. We need to specify the offsets separatly from the proper
    # locations of the data points to support log scales, since we want to align to the data points,
    # but we want to express our offsets in the figure's coordinates.
    ax.annotate("{:.2f}".format(i),xy=(i,j), color='#1b9e77',
                textcoords='offset points', xytext=(offset_x, offset_y))

ax.annotate("{:.2f}".format(png_bit_rate[0]), xy=(png_bit_rate[0], png_validation_performance_1[0]),
            color='blue',textcoords='offset points',
            xytext=(15.0, -10.0))
ax.annotate("{:.4f}".format(ours_8_bit_rate[0]), xy=(ours_8_bit_rate[0], ours_8_validation_performance_1[0]),
            color='#7570b3',textcoords='offset points',
            xytext=(-15.0, -20.0))
ax.annotate("{:.4f}".format(ours_16_bit_rate[0]), xy=(ours_16_bit_rate[0], ours_16_validation_performance_1[0]),
            color='#e7298a',textcoords='offset points',
            xytext=(-15.0, -20.0))
#ax.annotate("{:.3f}".format(spatial_attention_bit_rate[0]),
#            xy=(spatial_attention_bit_rate[0], spatial_attention_validation_performance_1[0]),
#            color='#7570b3',
#            textcoords='offset points',
#            xytext=(5, 5))
#ax.annotate("{:.3f}".format(spectral_attention_bit_rate[0]),
#            xy=(spectral_attention_bit_rate[0], spectral_attention_validation_performance[0]),
#            color='#e7298a',
#            textcoords='offset points',
#            xytext=(5, 5))

ax.legend(loc='lower right')
plt.xlim(0.002, 50.0)
plt.ylim(69.0, 79.0)
plt.tight_layout()
plt.grid()

plt.savefig('./matching_baselines.pdf')
plt.savefig('./matching_baselines.eps')
plt.show()


